Augmenting Online Meetings with Context-Aware Real-time Music Generation

As online communication continues to expand, participants often face cognitive fatigue and reduced engagement. Cognitive augmentation, which leverages technology to enhance human abilities, offers promising solutions to these challenges. In this study, we investigate the potential of generative artificial intelligence (GenAI) for real-time music generation to enrich online meetings. We introduce Discussion Jockey 2, a system that dynamically produces background music in response to live conversation transcripts. Through a user study involving 14 participants in an online interview setting, we examine the system's impact on relaxation, concentration, and overall user experience. The findings reveal that AI-generated background music significantly enhances user relaxation (average score: 5.75/9) and concentration (average score: 5.86/9). This research underscores the promise of context-aware music generation in improving the quality of online communication and points to future directions for optimizing its implementation across various virtual environments.

==> tstex_modules/_api.ts <==
//THIS FILE DEFINES TS-TEX's API AND SHOULD NOT BE EDITED. IF EDITED YOU CAN REWRITE THIS FILE USING TsApiFile.rewrite().
//CHANGING ANY OF THIS CONTENT WILL NOT AFFECT THE ACTUAL API THAT IS EXPOSED BY THE RUNTIME AND THEREFORE WILL HAVE NO EFFECT!

export interface IRange 
{
  start: ILocation;
  end: ILocation;
}
export interface ILocation
{
  offset: number;
  line: number;
  column: number;
}

export abstract class ScopeAbstract
{
  abstract input(file: string): string;
  abstract configure(key: string, value: any);
  abstract config<T>(key: string): T;
  abstract fn(fn: () => any);
  abstract eval(code: string);
  abstract str(o: any): string;
  abstract get state(): "idle"|"building";
  workdir: string;
}

export interface IResolvable
{
}

export type IRootNode = IFnNode | ITextNode;
export type NodeType = "fn" | "text" | "parameter" | "parametersep" | "fnname" | "parameterlist" | "typeannotation" | "comment";


export interface INode
{
  range: IRange;
  type: NodeType;
}

export interface ITextNode extends INode
{
  getText(filetext: string);
}

export interface IFnNode extends INode
{
  complete: boolean;
  parameters: IParameterListNode;
  name: IFnNameNode;

  getStatementText(filetext: string);
}

export interface IFnNameNode extends INode
{
  name: string;
}

export interface IParameterListNode extends INode
{
  parameters: IParameterNode[];
}

export interface IParameterNode extends INode
{
  annotation: IAnnotationNode;
}

export interface IParameterSeperatorNode extends INode {}
export interface IAnnotationNode extends INode {}

export interface IResolver
{
  resolve<T>(type: string, key?: string): T;
  register(object: any, type: string, key?: string);
  unregister(object: any);
}

export interface ISourceFile
{
  path: string;
  nodes: IRootNode[];
  text: string;
}

export interface ILifecycleHookComponent
{
  _prebuild?();
  _postbuild?();
  _init?();
  _finalize?();
  _resolvable?: boolean;
  _resolver: IResolver;
}

export interface IModule extends ILifecycleHookComponent
{
}

export interface ILoggerFactory
{
  getLogger(componentName: string): ILogger;
  registerLogLambda(lambda: (component: string, message: string, level?: LogLevel, error?: any) => any);
}

export enum LogLevel
{
  Debug, Verbose, Info, Warn, Error
}

export interface ILogger
{
  log(message: string, level?: LogLevel, error?: any);
}

export interface IDiagnostic
{
  message: string;
  level: DiagnosticLevel;
  location: IOffsetRange;
}

export interface IOffsetRange
{
  start: number;
  end: number;
}

export type DiagnosticLevel = "fatal"|"warn"|"error"|"info";

export class DiagnosticError extends Error
{
  diagnostic: IDiagnostic;
  constructor(message: string, level: DiagnosticLevel, location: IOffsetRange = null)
  {
    super(message);
    location = location || {
      start: 0,
      end: null
    };
    this.diagnostic = {
      message,
      level,
      location
    };
  }
}

export interface ICompletionItem
{
  name: string;
  sortText: string;
  insertText?: string;
  hasAction?: true;
  source?: string;
  isRecommended?: true;
}

export interface ICompletionItemProvider extends ILifecycleHookComponent
{
  provideCompletionItems(triggerChar: string, node: IRootNode, file: ISourceFile): ICompletionItem[];
}

export const l = String.raw;
export const SCOPE: ScopeAbstract = null;
export const RESOLVER: IResolver = null;

